Transformer-based deep imitation learning for dual-arm robot manipulation

Deep imitation learning is promising for solving dexterous manipulation tasks because it does not require an environment model and pre-programmed robot behavior. However, its application to dual-arm manipulation tasks remains challenging. In a dual-arm manipulation setup, the increased number of state dimensions caused by the additional robot manipulators causes distractions and results in poor performance of the neural networks. We address this issue using a self-attention mechanism that computes dependencies between elements in a sequential input and focuses on important elements. A Transformer, a variant of self-attention architecture, is applied to deep imitation learning to solve dual-arm manipulation tasks in the real world. The proposed method has been tested on dual-arm manipulation tasks using a real robot. The experimental results demonstrated that the Transformer-based deep imitation learning architecture can attend to the important features among the sensory inputs, therefore reducing distractions and improving manipulation performance when compared with the baseline architecture without the self-attention mechanisms. Data from this and related works are available at: https://sites.google.com/view/multi-task-fine.

==> compile.sh <==
texfot pdflatex -interaction=nonstopmode main.tex > /dev/null
bibtex main
texfot pdflatex -interaction=nonstopmode main.tex > /dev/null
texfot pdflatex -interaction=nonstopmode main.tex | tee /dev/stderr | grep -i -c "Error\|Warning"

#texfot platex -interaction=nonstopmode main.tex > /dev/null
#bibtex main
#texfot platex -interaction=nonstopmode main.tex > /dev/null
#texfot platex -interaction=nonstopmode main.tex | tee /dev/stderr | grep -i -c "Error\|Warning"
dvipdfmx main.dvi


